Piecewise Polynomial Regression of Tame Functions via Integer Programming

Tame functions are a class of nonsmooth, nonconvex functions, which feature in a wide range of applications: functions encountered in the training of deep neural networks with all common activations, value functions of mixed-integer programs, or wave functions of small molecules. We consider approximating tame functions with piecewise polynomial functions. We bound the quality of approximation of a tame function by a piecewise polynomial function with a given number of segments on any full-dimensional cube. We also present the first mixed-integer programming formulation of piecewise polynomial regression. Together, these can be used to estimate tame functions. We demonstrate promising computational results.

==> figures/conefunction.jl <==
using LinearAlgebra
using PlotsOptim

const FIGSFOLDER = "."

function cone(x; r=0.5, s=0.5)
    if x[1] > 0 && 0 <= x[2] < r*x[1]
        return -s*x[1] + (1+s)/r * x[2]
    elseif x[1] > 0 && -r*x[1] < x[2] < 0
        return -s*x[1] - (1+s)/r * x[2]
    else
        return norm(x, Inf)
    end
end
function cone(x, y; r=0.5, s=0.5)
    return cone([x, y]; r, s)
end

function main()
    xmin, xmax = -2, 2
    ymin, ymax = -1.52, 1.52

    ## Base plot
    axisbounds = (; xmin, xmax, ymin, ymax)
    axis = baseaxis(axisbounds)

    ## function
    add_contour!(axis, cone, axisbounds; levels = [-2, -1.5, -1, -0.5, 0, 0.5, 1, 1.5, 1])
    savefig(axis, joinpath(FIGSFOLDER, "figa"))

    ## Base plot
    axis = baseaxis(axisbounds)

    add_segment!(axis, [[ymin, ymin], [ymax, ymax]], color = "chartreuse")
    add_segment!(axis, [[ymin, -ymin], [ymax, -ymax]], color = "chartreuse")
    add_segment!(axis, [[0, 0], [xmax, 0.5*xmax]], color = "chartreuse")
    add_segment!(axis, [[0, 0], [xmax, -0.5*xmax]], color = "chartreuse")
    add_segment!(axis, [[0, 0], [xmax, 0]], color = "chartreuse")

    add_text!(axis, [-1.2, 0.], L"\mathcal{M}_{1}")
    add_text!(axis, [0., 1.], L"\mathcal{M}_{2}")
    add_text!(axis, [1.4, 1.], L"\mathcal{M}_{3}")
    add_text!(axis, [1.4, 0.3], L"\mathcal{M}_{4}")
    add_text!(axis, [1.4, -0.3], L"\mathcal{M}_{5}")
    add_text!(axis, [1.4, -1.], L"\mathcal{M}_{6}")
    add_text!(axis, [0., -1.], L"\mathcal{M}_{7}")
    savefig(axis, joinpath(FIGSFOLDER, "figb"))

    # Joint plot
    axis = baseaxis(axisbounds)
    add_contour!(axis, cone, axisbounds; levels = [-2, -1.5, -1, -0.5, 0, 0.5, 1, 1.5, 1])

    add_segment!(axis, [[ymin, ymin], [ymax, ymax]], color = "chartreuse")
    add_segment!(axis, [[ymin, -ymin], [ymax, -ymax]], color = "chartreuse")
    add_segment!(axis, [[0, 0], [xmax, 0.5*xmax]], color = "chartreuse")
    add_segment!(axis, [[0, 0], [xmax, -0.5*xmax]], color = "chartreuse")
    add_segment!(axis, [[0, 0], [xmax, 0]], color = "chartreuse")

    add_text!(axis, [-1.2, 0.], L"\mathcal{M}_{1}")
    add_text!(axis, [0., 1.2], L"\mathcal{M}_{2}")
    add_text!(axis, [1.7, 1.2], L"\mathcal{M}_{3}")
    add_text!(axis, [1.7, 0.27], L"\mathcal{M}_{4}")
    add_text!(axis, [1.7, -0.27], L"\mathcal{M}_{5}")
    add_text!(axis, [1.7, -1.2], L"\mathcal{M}_{6}")
    add_text!(axis, [0., -1.2], L"\mathcal{M}_{7}")

    savefig(axis, joinpath(FIGSFOLDER, "figab"))
    return
end

function main2()
    x = range(-2; stop = 2, length = 31)
    y = range(-2; stop = 2, length = 31)
    axis = @pgf Axis(
        {
            view = "{29}{25}",   # viewpoint
        }
    )
    push!(axis, @pgf Plot3(
        {
            surf,
        },
        Coordinates(x, y, cone.(x, y'))
    ))

    savefig(axis, joinpath(FIGSFOLDER, "figa"))
    return
end


==> figures/dnn.jl <==
using LinearAlgebra
using PlotsOptim
using UnicodePlots

const FIGSFOLDER = "."

relu(t) = max(0, t)
function dnn(x)
    lay_one = [
        1.3904 0.5878
        0.5055  0.9271
        -0.4899 -0.0258
        0.1678  0.5434
    ]
    biais_one = [ 0.7072, -0.8182, 0.5257, 0.2919]
    lay_two = [
        0.2788 -0.4558  0.0382 -0.2822
        0.6601 -0.9854 -0.3215  0.2569
    ]
    biais_two = [ -0.3386, 0.0613 ]
    lay_three = [-0.2982 0.8478]
    biais_three = [-0.4105]


    x .-= [-1.91912641, -1.6514828]
    x ./= [3.77377745, 3.35386935]
    w1 = relu.(lay_one * x .+ biais_one)   # dim: 4
    w2 = relu.(lay_two * w1 .+ biais_two)  # dim: 2
    w3 = lay_three * w2 .+ biais_three
    return w3[1] * 6.98903187 - 3.04015044
end
dnn(x, y) = dnn([x, y])

function plotfun()
	xs = -2:0.1:2
	ys = -2:0.1:2
	Z = zeros(length(xs), length(ys))

	for (i,x) in enumerate(xs), (j,y) in enumerate(ys)
        Z[i, j] = dnn(x, y)
    end
	return heatmap(Z')
end

function main()
    xmin, xmax = -2, 2
    ymin, ymax = -1.52, 1.52

    ## Base plot
    axisbounds = (; xmin, xmax, ymin, ymax)
    axis = baseaxis(axisbounds)

    ## function
    add_contour!(axis, dnn, axisbounds)
    savefig(axis, joinpath(FIGSFOLDER, "figc"))

    # ## Base plot
    # axis = baseaxis(axisbounds)

    # add_segment!(axis, [[ymin, ymin], [ymax, ymax]], color = "chartreuse")
    # add_segment!(axis, [[ymin, -ymin], [ymax, -ymax]], color = "chartreuse")
    # add_segment!(axis, [[0, 0], [xmax, 0.5*xmax]], color = "chartreuse")
    # add_segment!(axis, [[0, 0], [xmax, -0.5*xmax]], color = "chartreuse")
    # add_segment!(axis, [[0, 0], [xmax, 0]], color = "chartreuse")

    # add_text!(axis, [-1.2, 0.], L"\mathcal{M}_{1}")
    # add_text!(axis, [0., 1.], L"\mathcal{M}_{2}")
    # add_text!(axis, [1.4, 1.], L"\mathcal{M}_{3}")
    # add_text!(axis, [1.4, 0.3], L"\mathcal{M}_{4}")
    # add_text!(axis, [1.4, -0.3], L"\mathcal{M}_{5}")
    # add_text!(axis, [1.4, -1.], L"\mathcal{M}_{6}")
    # add_text!(axis, [0., -1.], L"\mathcal{M}_{7}")
    # savefig(axis, joinpath(FIGSFOLDER, "figb"))

    return
end

# function main2()
#     x = range(-2; stop = 2, length = 31)
#     y = range(-2; stop = 2, length = 31)
#     axis = @pgf Axis(
#         {
#             view = "{29}{25}",   # viewpoint
#         }
#     )
#     push!(axis, @pgf Plot3(
#         {
#             surf,
#         },
#         Coordinates(x, y, cone.(x, y'))
#     ))

#     savefig(axis, joinpath(FIGSFOLDER, "figa"))
#     return
# end


==> figures/dnn_exp.py <==
#!/usr/bin/env python3

import numpy as np

def dnn(x):
    lay1 = np.array([[ 2.2361, -0.3008],
          [-0.1853,  0.5550],
          [ 0.1644, -1.8787],
          [ 0.3808,  1.2420]])
    bias1 = np.array([ -0.2170, -0.5548,  0.9242, -0.8575])
    lay2 =  np.array([
        [ 1.0924, -1.0364],
        [ 1.9273, -1.3428]
    ])
    bias2 = np.array([ 0.0611, -0.0713])
    lay3 =  np.array([
        [-0.4849, -0.0957],
        [-0.6094, -0.6376]
    ])
    bias3 = np.array([-0.2914,  0.4920])
    lay4 = np.array([[-0.6977, -1.0944]])
    bias4 = np.array([-0.0979])

    x = (x - np.array([-1.91912641, -1.6514828 ])) / np.array([3.83359978, 3.43015847])
    w1 = np.maximum(0, lay1 @ x + bias1) # relu
    w15 = np.array([w1[:2].max(), w1[2:].max()]) # maxpool
    pre2 = lay2 @ w15 + bias2
    w2 = 1 / (1 + np.exp(-pre2)) # sigmoid
    pre3 = lay3 @ w2 + bias3
    # w3 = (np.exp(pre3) - np.exp(-pre3)) / (np.exp(pre3) + np.exp(-pre3)) # tanh
    w3 = np.tanh(pre3)
    out = lay4 @ w3 + bias4
    return out[0] * 6.683799249419673 - 2.8189980623517337

# visualization part
from matplotlib import pyplot as plt
val_range=2
n_sample = 100
x1, x2 = np.meshgrid(np.linspace(-val_range, val_range, n_sample), np.linspace(-val_range, val_range, n_sample))
nnvals = np.zeros_like(x1)
for i in range(n_sample):
    for j in range(n_sample):
        nnvals[i,j] = dnn(np.array([x1[i,j], x2[i,j]]))
plt.contourf(x1, x2, nnvals, 100)
plt.colorbar()
plt.title("DNN")
plt.show()


==> figures/dnn_stratas.jl <==
using DynamicPolynomials
using LinearAlgebra
using Combinatorics
using HomotopyContinuation
using LazySets
using Plots
# using MultivariatePolynomials
# using Symbolics
# using TypedPolynomials

struct DeepReluNet
    lay_one
    biais_one
    lay_two
    biais_two
    lay_three
    biais_three
    in_offset
    in_scale
    out_offset
    out_scale::Float64
end

Jsnet() = DeepReluNet(
    [
        1.3904 0.5878
        0.5055  0.9271
        -0.4899 -0.0258
        0.1678  0.5434
    ],
    [ 0.7072, -0.8182, 0.5257, 0.2919],
    [
        0.2788 -0.4558  0.0382 -0.2822
        0.6601 -0.9854 -0.3215  0.2569
    ],
    [ -0.3386, 0.0613 ],
    [-0.2982 0.8478],
    [-0.4105],
    [-1.91912641, -1.6514828], # offset
    [3.77377745, 3.35386935],  # scale
    3.04015044,                # offset
    6.98903187                 # scale
)

relu(t) = max(0, t)
function dnn(x; net = Jsnet())
    x .-= net.in_offset
    x ./= net.in_scale
    @show x
    w1 = relu.(net.lay_one * x .+ net.biais_one)   # dim: 4
    @show w1
    w2 = relu.(net.lay_two * w1 .+ net.biais_two)  # dim: 2
    @show w2
    w3 = net.lay_three * w2 .+ net.biais_three
    return w3[1] * net.out_scale - net.out_offset
end
dnn(x, y) = dnn([x, y])

function dnn_stratified(x, stratification)
    feasstratinds = findall( strata -> point_infeasibility(strata[2], stratification.x, x) == 0., stratification.stratas )
    if length(feasstratinds) != 1
        @warn "non unique active strata at" x feasstratinds
    end
    println("---")
    @show feasstratinds
    strata = stratification.stratas[first(feasstratinds)]
    @show strata
    # @show strata.Fexpr(stratification.x => x)
    # @show strata.Fexpr, x
    println("---")
    return strata.Fexpr(stratification.x => x)
end

abstract type ReLUDomain end
struct Neg <: ReLUDomain end
struct Pos <: ReLUDomain end

using JuMP, Tulip
function check_feas(x, ctrs)
    model = Model(Tulip.Optimizer)
    @variable(model, xjump[1:2])

    for (ctr, sense) in ctrs
        expr = ctr(x => xjump)
        if sense == "<0"
            @constraint(model, expr <= 0)
        elseif sense == ">0"
            @constraint(model, expr >= 0)
        else
            throw(error("--"))
        end
    end

    isfeas = false

    set_silent(model)
    optimize!(model)
    if termination_status(model) == MOI.INFEASIBLE
        printstyled(" not feasible  ", color=:red)
    elseif primal_status(model) == MOI.FEASIBLE_POINT && dual_status(model) == MOI.FEASIBLE_POINT
        isfeas = true
        printstyled("     feasible  ", color=:green)
    else
        throw(error("unknown solver final status"))
    end

    ## NOTE:
    ## stopped here.
    ## Next step:
    ## [X] translate ctr as a JuMP constraint;
    ## [X] formulate all strata and screen through them;
    ## [X] simplify linear description of strata;
    ## [ ] check;
    ## [ ] send to Jiri
    return isfeas
end

function check_feas2(x, ctrs)
    set = constraint_to_lazyset(x, ctrs)

    @show ctrs
    @show isbounded(set)
    isbounded(set) && @show area(set)
    isfeas = !isbounded(set) || (area(set) > 0)
    return isfeas
end

function constraint_to_lazyset(x, ctrs)
    halfspaces = HalfSpace{Float64, Vector{Float64}}[]
    for (ctr, sense) in ctrs
        hs = HalfSpace(
            [MultivariatePolynomials.coefficient(ctr, x[i]) for i in 1:2],
            MultivariatePolynomials.coefficient(ctr, x[1]^0)
        )
        push!(halfspaces, hs)
    end
    return HPolyhedron(halfspaces)
end

function main()
    net = Jsnet()
    lay_one = [
        1.3904 0.5878
        0.5055  0.9271
        -0.4899 -0.0258
        0.1678  0.5434
    ]
    lay_one = [
        1 2
        3 4
        5 6
        7 8.
    ]
    biais_one = [ 0.7072, -0.8182, 0.5257, 0.2919]
    biais_one = [ 0.1, 0.2, 0.3, 0.4]
    lay_two = [
        0.2788 -0.4558  0.0382 -0.2822
        0.6601 -0.9854 -0.3215  0.2569
    ]
    biais_two = [ -0.3386, 0.0613 ]
    lay_three = [-0.2982 0.8478]
    biais_three = [-0.4105]
    @polyvar x[1:2]
    # @variable x1 x2
    # x = [x1, x2]

    feasiblestrata = []

    ## NOTE: compute raw stratification
    possibles = [Neg(), Pos()]
    for v1 in possibles, v2 in possibles, v3 in possibles, v4 in possibles, v5 in possibles, v6 in possibles
        # strata = [ReLUDomain[v1, v2, v3, v4], ReLUDomain[v5, v6]]
        strata = [ [Neg(),Pos(),Pos(),Neg()], [Pos(),Neg()] ]

        ctrs = []

        # Layer 1
        # w1_pre = (x - [-1.91912641, -1.6514828]) ./ [3.77377745, 3.35386935]
        w1_pre = x .+ 1
        @show typeof(lay_one)
        @show typeof(w1_pre)
        w1_pre = lay_one * w1_pre + biais_one

        # display(w1_pre)
        w1_post = deepcopy(w1_pre)
        for i in 1:4
            if strata[1][i] == Pos()
                w1_post[i] = w1_pre[i]
                push!(ctrs, (w1_pre[i], ">0"))
            else
                w1_post[i] = 0
                push!(ctrs, (w1_pre[i], "<0"))
            end
        end

        println("-")
        println(x)
        println("-")
        println(w1_pre)
        println("-")
        println(w1_post)
        println("-")
        return

        w2_pre = lay_two * w1_pre .+ biais_two
        w2_post = deepcopy(w2_pre)

        for i in 1:2
            if strata[2][i] == Pos()
                w2_post[i] = w2_pre[i]
                push!(ctrs, (w2_pre[i], ">0"))
            else
                w2_post[i] = 0
                push!(ctrs, (w2_pre[i], "<0"))
            end
        end

        w3 = lay_three * w2_post .+ biais_three
        Fexpr = w3[1] * 6.98903187 - 3.04015044

        push!(feasiblestrata, (;strata, ctrs, Fexpr))
    end

    stratification = (; x = x, stratas=feasiblestrata)

    xpt = [-10., -10.]
    @show dnn_stratified(xpt, stratification)
    @show dnn(xpt)
    return

    intval = -10.:1.:10.
    diff = 0.
    for ix in intval, iy in intval
        @show ix, iy
        v, w = dnn(ix, iy), dnn_stratified([ix, iy], stratification)
        v != w && @show v, w
        diff += abs(dnn(ix, iy) - dnn_stratified([ix, iy], stratification))
    end
    @show diff

    return
    ## NOTE: plot the stratified function, compare with the original one.


    for i in 1:2
        set = constraint_to_lazyset(x, ctrs)
        @show set

        isfeas = check_feas(x, ctrs)
        # empt, witness = isempty(set, true)
        # @show empt, witness
        # isfeas2 = !isempty(set)
        # @show isfeas, isfeas2
        # @show set
        # remove_redundant_constraints!(set)
        # @show set
        # if isfeas != !empt
        #     @show point_infeasibility(ctrs, x, witness)
        #     @warn "disagreement here"
        #     return
        # end
        println(isfeas ? Fexpr : "")
        if isfeas
            remove_inactive_cuts!(ctrs, x)
            for (ctr, sense) in ctrs
                println("            |> ", ctr, " ", sense)
            end
            push!(feasiblestrata, (strata, ctrs, Fexpr))
        end
        break
    end
    return

    ## NOTE: how many different smooth expressions of the function?
    Fexprs = Set(map(t -> t[3], feasiblestrata))
    println("   -> #different values of function: $(length(Fexprs))")

    ## NOTE:
    plt = plot()

    i = 1
    for (strata, ctrs, Fexpr) in feasiblestrata
        # if Fexpr != -5.909148022635
        if Fexpr != 2.1821136904769074 - 0.4105611943350537*x[2] + 0.9235892502859753*x[1]
        # if Fexpr != 2.207529706011153 - 0.667220207769114*x[2] + 0.9739389517606113*x[1]
        # if Fexpr != -5.9345640381692455 + 0.2566590134340602*x[2] - 0.050349701474636056*x[1]
            continue
        end
        println("[] - ", Fexpr)

        set = constraint_to_lazyset(x, ctrs)
        @show isbounded(set)
        if isbounded(set)
            if area(set) == 0
                @warn "strata empty: $strata"
                continue
            end
            @show area(set)
            @show set
        end

        plot!(plt, set, lab = "S$i", xlims=(-25, 25), ylims=(-25, 25))
        i+=1
    end

    return plt
end


"""
    point_infeasibility(ctrs, x, pt)

Check if point "x=>pt" is feasible for constraints `ctrs`.
"""
function point_infeasibility(ctrs, x, pt)
    infeas = 0.0
    for (ctr, sense) in ctrs
        val = ctr(x => pt)
        if sense == "<0"
            infeas += max(0, val)
        else
            @assert sense==">0"
            infeas += -min(0, val)
        end
    end
    return infeas
end

"""
    remove_inactive_cuts!(ctrs, x)

Blah
```julia
ctrs = [
    (x[1], ">0"),
    (x[2], ">0"),
    (x[1]-2, "<0"),
    (x[1]+x[2]-1, "<0"),
    (-x[2]+2, ">0"),
]
```
"""
function remove_inactive_cuts!(ctrs, x)
    inds_to_remove = Set{Int64}()
    for i_testedctr in axes(ctrs, 1)
        model = Model(Tulip.Optimizer)
        @variable(model, xjump[1:2])

        for (i, (ctr, sense)) in enumerate(ctrs)
            expr = ctr(x => xjump)
            if i == i_testedctr
                @constraint(model, expr == 0)
            elseif sense == "<0"
                @constraint(model, expr <= 0)
            elseif sense == ">0"
                @constraint(model, expr >= 0)
            end
        end
        isfeas = true
        optimize!(model)
        if termination_status(model) == MOI.INFEASIBLE
            isfeas = false
            # printstyled(" not feasible  ", color=:red)
        elseif primal_status(model) == dual_status(model) == MOI.FEASIBLE_POINT
            # printstyled("     feasible  ", color=:green)
        else
            throw(error("xx"))
        end

        if !isfeas
            # @warn "inactive ctr" ctrs[i_testedctr]
            push!(inds_to_remove, i_testedctr)
        end
    end
    deleteat!(ctrs, sort(collect(inds_to_remove)))
    return
end

